Disordered ground state in the three-dimensional face-centred frustrated spin-$\frac{5}{2}$ system MnSn(OH)$_\text{6}$

Frustrated magnetism in face-centred cubic (fcc) magnetic sublattices remains underexplored but holds considerable potential for exotic magnetic behaviour. Here we report on the crystal structure, magnetic and thermodynamic properties of the $A$-site-vacant double hydroxide perovskite MnSn(OH)$_6$. Despite dominant antiferromagnetic interactions among Mn$^{2+}$ moments, evidenced by a negative Curie-Weiss temperature, the lack of a sharp thermodynamic transition down to 350$\,$mK implies the absence of long-range magnetic order. However, a broad hump in the specific heat at 1.6$\,$K suggests short-range correlations. Neutron diffraction at low temperatures confirms the presence of three-dimensional antiferromagnetic correlations, manifested as diffuse magnetic scattering with a correlation length $\xi = 24.66\,${\AA} and magnetic propagation vectors $\mathbf{k}=(\frac{1}{2}\,\frac{1}{2}\,\frac{1}{2})$ and $(0\,0.625\,0)$ at 20$\,$mK.

==> anc/Echidna_300K_1p3A_MnSn_OD_6.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 26/07/2024  Time: 17:20:48.011
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  26/07/2024  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; ' #(C) 2023 by FIZ Karlsruhe - Leibniz Institute for Information Infrastructure.  All rights reserved.'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_length_neutron      
    _atom_type_scat_source          
Sn     0.62250 V.F._Sears_Neutron_News_3_26_(1992)
Mn    -0.37300 V.F._Sears_Neutron_News_3_26_(1992)
O      0.58030 V.F._Sears_Neutron_News_3_26_(1992)
D      0.66710 V.F._Sears_Neutron_News_3_26_(1992)
H     -0.37390 V.F._Sears_Neutron_News_3_26_(1992)
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Tetragonal
_symmetry_space_group_name_H-M       'P 42/n'
_symmetry_space_group_name_Hall      '-P 4bc'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-y,x+1/2,z+1/2'
'-x+1/2,-y+1/2,z'
'y+1/2,-x,z+1/2'
'-x,-y,-z'
'y,-x+1/2,-z+1/2'
'x+1/2,y+1/2,-z'
'-y+1/2,x,-z+1/2'
 
_cell_length_a                       7.8758(4)
_cell_length_b                       7.8758(4)
_cell_length_c                       7.8247(9)
_cell_angle_alpha                    90.0000
_cell_angle_beta                     90.0000
_cell_angle_gamma                    90.0000
_cell_volume                         485.36(7)
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source           'nuclear reactor' 
_diffrn_radiation_type   'Constant Wavelength Neutron Diffraction' 
_diffrn_radiation_wavelength           1.29955
_diffrn_source_type      ?  # Put here the diffractometer and site
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         3194
_pd_meas_2theta_range_min         4.16458
_pd_meas_2theta_range_max         163.75664
_pd_meas_2theta_range_inc         0.049997
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                1.9069
_pd_proc_ls_prof_wR_factor               2.4420
_pd_proc_ls_prof_wR_expected             1.8063
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor               26.9084
_pd_proc_ls_prof_cwR_factor              24.2974
_pd_proc_ls_prof_cwR_expected            17.9725
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 1.8277
_pd_proc_ls_prof_echi2                1.8277
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 9.2565
_refine_ls_number_reflns                   922
_refine_ls_number_parameters                42
_refine_ls_number_restraints                 5
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                4.4385
_pd_proc_2theta_range_max              164.0306
_pd_proc_2theta_range_inc              0.049997
_pd_proc_wavelength                    1.299550
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Sn1  0.50000  0.00000  0.50000  0.00794  1.00000 Uani Sn    
 Mn1  0.50000  0.00000  0.00000  0.01021  1.00000 Uani Mn    
 O1  0.75145 -0.0637  0.58939  0.01339  1.00000 Uani O     
 O2  0.45300 -0.2348  0.58129  0.01386  1.00000 Uani O     
 O3  0.42710  0.08085  0.74131  0.01135  1.00000 Uani O     
 D1  0.74117 -0.1958  0.57320  0.03282  0.45188 Uiso D     
 D2  0.75089  0.06841  0.57715  0.03282  0.45188 Uiso D     
 D3  0.32790 -0.2251  0.57093  0.03282  0.45188 Uiso D     
 D4  0.43827 -0.2308  0.71239  0.03282  0.45188 Uiso D     
 D5  0.42240  0.20230  0.74469  0.03282  0.90375 Uiso D     
 H1  0.74117 -0.1958  0.57320  0.03282  0.04812 Uiso H     
 H2  0.75089  0.06841  0.57715  0.03282  0.04812 Uiso H     
 H3  0.32790 -0.2251  0.57093  0.03282  0.04812 Uiso H     
 H4  0.43827 -0.2308  0.71239  0.03282  0.04812 Uiso H     
 H5  0.42240  0.20230  0.74469  0.03282  0.09625 Uiso H     
 
loop_
    _atom_site_aniso_label 
    _atom_site_aniso_U_11  
    _atom_site_aniso_U_22  
    _atom_site_aniso_U_33  
    _atom_site_aniso_U_12  
    _atom_site_aniso_U_13  
    _atom_site_aniso_U_23  
    _atom_site_aniso_type_symbol
 Sn1  0.00754  0.00804  0.00822 -0.00041  0.00044  0.00028  Sn    
 Mn1  0.01021  0.01021  0.01020  0.00041  0.00047  0.00022  Mn    
 O1  0.00984  0.01744  0.01290 -0.00019 -0.0011  0.00140  O     
 O2  0.01474  0.00911  0.01774  0.00009  0.00091  0.00122  O     
 O3  0.01455  0.01072  0.00878 -0.00019  0.00050 -0.00059  O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 


==> anc/Stoe_300K_0p559A_MnSn_OD_6.cif <==
##############################################################################
###      FullProf-generated CIF output file  (version: May 2019)           ###
###      Template of CIF submission form for structure report              ###
##############################################################################
 
# This file has been generated using FullProf.2k taking one example of 
# structure report provided by Acta Cryst. It is given as a 'template' with 
# filled structural items. Many other items are left unfilled and it is the  
# responsibility of the user to properly fill or suppress them. In principle 
# all question marks '?' should be replaced by the appropriate text or 
# numerical value depending on the kind of CIF item. 
# See the document: cif_core.dic (URL: http://www.iucr.org) for details. 
 
# Please notify any error or suggestion to: 
#           Juan Rodriguez-Carvajal (jrc@ill.eu)
# Improvements will be progressively added as needed.
#      Date: 18/08/2024  Time: 17:41:33.899
 
 
#=============================================================================
 data_global
#=============================================================================
 
_audit_creation_date  18/08/2024  
_audit_creation_method  "FullProf Suite"
# PROCESSING SUMMARY (IUCr Office Use Only)
 
_journal_data_validation_number      ?
 
_journal_date_recd_electronic        ?
_journal_date_to_coeditor            ?
_journal_date_from_coeditor          ?
_journal_date_accepted               ?
_journal_date_printers_first         ?
_journal_date_printers_final         ?
_journal_date_proofs_out             ?
_journal_date_proofs_in              ?
_journal_coeditor_name               ?
_journal_coeditor_code               ?
_journal_coeditor_notes
; ?
;
_journal_techeditor_code             ?
_journal_techeditor_notes
; ?
;
_journal_coden_ASTM                  ?
_journal_name_full                   ?
_journal_year                        ?
_journal_volume                      ?
_journal_issue                       ?
_journal_page_first                  ?
_journal_page_last                   ?
_journal_paper_category              ?
_journal_suppl_publ_number           ?
_journal_suppl_publ_pages            ?
 
#=============================================================================
 
# 1. SUBMISSION DETAILS
 
_publ_contact_author_name            ?  # Name of author for correspondence
_publ_contact_author_address            # Address of author for correspondence
; ?
;
_publ_contact_author_email           ?
_publ_contact_author_fax             ?
_publ_contact_author_phone           ?
 
_publ_contact_letter
; ?
;
 
_publ_requested_journal              ?
_publ_requested_coeditor_name        ?
_publ_requested_category             ?   # Acta C: one of CI/CM/CO/FI/FM/FO
 
 
# Definition of non standard CIF items (Reliability indices used in FULLPROF) 
 
loop_ 
_publ_manuscript_incl_extra_item
_publ_manuscript_incl_extra_info
_publ_manuscript_incl_extra_defn
#      Name                               Explanation                 Standard?
#     ------                              -----------                 ---------
 '_pd_proc_ls_prof_cR_factor'    'Prof. R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_factor'   'wProf.R-factor CORRECTED for background'   no
 '_pd_proc_ls_prof_cwR_expected' 'wProf.Expected CORRECTED for background'   no
 '_pd_proc_ls_prof_chi2'         'Chi-square for all considered points'      no
 '_pd_proc_ls_prof_echi2'        'Chi-2 for points with Bragg contribution'  no
#=============================================================================
 
# 3. TITLE AND AUTHOR LIST
 
_publ_section_title
; ' #(C) 2023 by FIZ Karlsruhe - Leibniz Institute for Information Infrastructure.  All rights reserved.'
;
_publ_section_title_footnote
;
;
 
# The loop structure below should contain the names and addresses of all 
# authors, in the required order of publication. Repeat as necessary.
 
loop_
    _publ_author_name
    _publ_author_footnote
    _publ_author_address
?                                   #<--'Last name, first name' 
; ?
;
; ?
;
 
#=============================================================================
 
# 4. TEXT
 
_publ_section_synopsis
;  ?
;
_publ_section_abstract
; ?
;          
_publ_section_comment
; ?
;
_publ_section_exptl_prep      # Details of the preparation of the sample(s)
                              # should be given here. 
; ?
;
_publ_section_exptl_refinement
; ?
;
_publ_section_references
; ?
;
_publ_section_figure_captions
; ?
;
_publ_section_acknowledgements
; ?
;
 
#=============================================================================
 
#=============================================================================
# If more than one structure is reported, the remaining sections should be 
# completed per structure. For each data set, replace the '?' in the
# data_? line below by a unique identifier.
 
data_#(C) 
 
#=============================================================================
 
# 5. CHEMICAL DATA
 
_chemical_name_systematic
; ?
;
_chemical_name_common             ?
_chemical_formula_moiety          ?
_chemical_formula_structural      ?
_chemical_formula_analytical      ?
_chemical_formula_iupac           ?
_chemical_formula_sum             ?
_chemical_formula_weight          ?
_chemical_melting_point           ?
_chemical_compound_source         ?       # for minerals and 
                                          # natural products
 
loop_
    _atom_type_symbol               
    _atom_type_scat_Cromer_Mann_a1 
    _atom_type_scat_Cromer_Mann_b1 
    _atom_type_scat_Cromer_Mann_a2 
    _atom_type_scat_Cromer_Mann_b2 
    _atom_type_scat_Cromer_Mann_a3 
    _atom_type_scat_Cromer_Mann_b3 
    _atom_type_scat_Cromer_Mann_a4 
    _atom_type_scat_Cromer_Mann_b4 
    _atom_type_scat_Cromer_Mann_c 
    _atom_type_scat_dispersion_real 
    _atom_type_scat_dispersion_imag 
    _atom_type_scat_source          
sn    19.18890   5.83030  19.10050   0.50310   4.45850  26.89090
       2.46630  83.95710   4.78210  -1.37800   0.93000
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
mn    11.28190   5.34090   7.35730   0.34320   3.01930  17.86740
       2.24410  83.75430   1.08960   0.22900   0.46800
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
o      3.04850  13.27710   2.28680   5.70110   1.54630   0.32390
       0.86700  32.90890   0.25080   0.00300   0.00400
 International_Tables_for_Crystallography_Vol.C(1991)_Tables_6.1.1.4_and_6.1.1.5
 
#=============================================================================
 
# 6. POWDER SPECIMEN AND CRYSTAL DATA
 
_symmetry_cell_setting                Tetragonal
_symmetry_space_group_name_H-M       'P 42/n'
_symmetry_space_group_name_Hall      '-P 4bc'
 
loop_
    _symmetry_equiv_pos_as_xyz
'x,y,z'
'-y,x+1/2,z+1/2'
'-x+1/2,-y+1/2,z'
'y+1/2,-x,z+1/2'
'-x,-y,-z'
'y,-x+1/2,-z+1/2'
'x+1/2,y+1/2,-z'
'-y+1/2,x,-z+1/2'
 
_cell_length_a                       7.87441
_cell_length_b                       7.87441
_cell_length_c                       7.82418
_cell_angle_alpha                    90.0000
_cell_angle_beta                     90.0000
_cell_angle_gamma                    90.0000
_cell_volume                         485.149
_cell_formula_units_Z                ?
_cell_measurement_temperature        ?
_cell_special_details
; ?
;
# The next three fields give the specimen dimensions in mm.  The equatorial
# plane contains the incident and diffracted beam.
 
_pd_spec_size_axial               ?       # perpendicular to 
                                          # equatorial plane
_pd_spec_size_equat               ?       # parallel to 
                                          # scattering vector
                                          # in transmission
_pd_spec_size_thick               ?       # parallel to 
                                          # scattering vector
                                          # in reflection
 
# The next five fields are character fields that describe the specimen.
 
_pd_spec_mounting                         # This field should be
                                          # used to give details of the 
                                          # container.
; ?
;
_pd_spec_mount_mode               ?       # options are 'reflection'
                                          # or 'transmission'
_pd_spec_shape                    ?       # options are 'cylinder' 
                                          # 'flat_sheet' or 'irregular'
_pd_char_particle_morphology      ?
_pd_char_colour                   ?       # use ICDD colour descriptions
 
# The following three fields describe the preparation of the specimen.
# The cooling rate is in K/min.  The pressure at which the sample was 
# prepared is in kPa.  The temperature of preparation is in K.        
 
_pd_prep_cool_rate                ?
_pd_prep_pressure                 ?
_pd_prep_temperature              ?
 
# The next four fields are normally only needed for transmission experiments.
 
_exptl_absorpt_coefficient_mu        ?
_exptl_absorpt_correction_type       ?
_exptl_absorpt_process_details       ?
_exptl_absorpt_correction_T_min      ?
_exptl_absorpt_correction_T_max      ?
 
#=============================================================================
 
# 7. EXPERIMENTAL DATA
 
_exptl_special_details
; ?
;
 
# The following item is used to identify the equipment used to record 
# the powder pattern when the diffractogram was measured at a laboratory 
# other than the authors' home institution, e.g. when neutron or synchrotron
# radiation is used.
 
_pd_instr_location
; ?
;
_pd_calibration_special_details           # description of the method used
                                          # to calibrate the instrument
; ?
;
 
_diffrn_ambient_temperature          ?
_diffrn_source              ? # Put here: 'rotating-anode X-ray tube' or similar 
_diffrn_radiation_type     'X-ray' 
_diffrn_source_target       ? # Put here the chemical symbol of the anode
 
_diffrn_radiation_monochromator      ?
_diffrn_measurement_device_type      ?
_diffrn_measurement_method           ?
_diffrn_detector_area_resol_mean     ? 
_diffrn_detector                     ?
_diffrn_detector_type                ? # make or model of detector
_pd_meas_scan_method      ?   # options are 'step', 'cont',
                              # 'tof', 'fixed' or
                              # 'disp' (= dispersive)
_pd_meas_special_details
;  ?
;
 
#  The following four items give details of the measured (not processed)
#  powder pattern.  Angles are in degrees.
 
_pd_meas_number_of_points         4887
_pd_meas_2theta_range_min         0.09000
_pd_meas_2theta_range_max         73.38000
_pd_meas_2theta_range_inc         0.015003
 
#=============================================================================
 
# 8. REFINEMENT DATA
 
_refine_special_details
; ?
;
 
# Use the next field to give any special details about the fitting of the
# powder pattern.
 
_pd_proc_ls_special_details
; ?
;
 
# The next three items are given as text.
 
_pd_proc_ls_profile_function      ?
_pd_proc_ls_background_function   ?
_pd_proc_ls_pref_orient_corr
; ?
;
 
#  The following profile R-factors are NOT CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These are the current CIF standard
 
_pd_proc_ls_prof_R_factor                7.5383
_pd_proc_ls_prof_wR_factor               9.6839
_pd_proc_ls_prof_wR_expected             3.5627
 
#  The following profile R-factors are CORRECTED for background
#  The sum is extended to all non-excluded points.
#  These items are not in the current CIF standard, but are defined above
 
_pd_proc_ls_prof_cR_factor               15.4766
_pd_proc_ls_prof_cwR_factor              17.2957
_pd_proc_ls_prof_cwR_expected             6.3632
 
#  The following items are not in the CIF standard, but are defined above
 
_pd_proc_ls_prof_chi2                 7.3881
_pd_proc_ls_prof_echi2                7.3881
 
#  Items related to LS refinement
 
_refine_ls_R_I_factor                 4.2584
_refine_ls_number_reflns                  2879
_refine_ls_number_parameters                57
_refine_ls_number_restraints                 0
 
# The following four items apply to angular dispersive measurements.
# 2theta minimum, maximum and increment (in degrees) are for the 
# intensities used in the refinement.
 
_pd_proc_2theta_range_min                0.1789
_pd_proc_2theta_range_max               73.4689
_pd_proc_2theta_range_inc              0.015003
_pd_proc_wavelength                    0.559400
 
_pd_block_diffractogram_id        ?  # The id used for the block containing
                                     # the powder pattern profile (section 11)
 
# Give appropriate details in the next two text fields.
 
_pd_proc_info_excluded_regions    ?
_pd_proc_info_data_reduction      ?
 
# The following items are used to identify the programs used.
 
_computing_data_collection           ?
_computing_structure_solution        ?
_computing_structure_refinement      FULLPROF
_computing_molecular_graphics        ?
_computing_publication_material      ?
 
#=============================================================================
 
# 9. ATOMIC COORDINATES AND DISPLACEMENT PARAMETERS
 
loop_
    _atom_site_label
    _atom_site_fract_x
    _atom_site_fract_y
    _atom_site_fract_z
    _atom_site_U_iso_or_equiv
    _atom_site_occupancy
    _atom_site_adp_type
    _atom_site_type_symbol
 Sn1  0.50000  0.00000  0.50000  0.00435  1.00000 Uiso Sn    
 Mn1  0.50000  0.00000  0.00000  0.00435  1.00000 Uiso Mn    
 O1  0.74555 -0.0552  0.58411  0.00435  1.00000 Uiso O     
 O2  0.44881 -0.2335  0.60585  0.00435  1.00000 Uiso O     
 O3  0.42453  0.07423  0.75481  0.00435  1.00000 Uiso O     
 
# Note: if the displacement parameters were refined anisotropically
# the U matrices should be given as for single-crystal studies.
 
#=============================================================================
 
# 10. DISTANCES AND ANGLES / MOLECULAR GEOMETRY 
 
_geom_special_details                ?
 
loop_
    _geom_bond_atom_site_label_1  
    _geom_bond_atom_site_label_2  
    _geom_bond_site_symmetry_1    
    _geom_bond_site_symmetry_2    
    _geom_bond_distance           
    _geom_bond_publ_flag          
    ?   ?   ?   ?   ?   ?
 
loop_
    _geom_contact_atom_site_label_1 
    _geom_contact_atom_site_label_2 
    _geom_contact_distance          
    _geom_contact_site_symmetry_1   
    _geom_contact_site_symmetry_2   
    _geom_contact_publ_flag         
    ?   ?   ?   ?   ?   ?
 
loop_
_geom_angle_atom_site_label_1 
_geom_angle_atom_site_label_2 
_geom_angle_atom_site_label_3 
_geom_angle_site_symmetry_1   
_geom_angle_site_symmetry_2   
_geom_angle_site_symmetry_3   
_geom_angle                   
_geom_angle_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_torsion_atom_site_label_1 
_geom_torsion_atom_site_label_2 
_geom_torsion_atom_site_label_3 
_geom_torsion_atom_site_label_4 
_geom_torsion_site_symmetry_1   
_geom_torsion_site_symmetry_2   
_geom_torsion_site_symmetry_3   
_geom_torsion_site_symmetry_4   
_geom_torsion                   
_geom_torsion_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
loop_
_geom_hbond_atom_site_label_D 
_geom_hbond_atom_site_label_H 
_geom_hbond_atom_site_label_A 
_geom_hbond_site_symmetry_D   
_geom_hbond_site_symmetry_H   
_geom_hbond_site_symmetry_A   
_geom_hbond_distance_DH       
_geom_hbond_distance_HA       
_geom_hbond_distance_DA       
_geom_hbond_angle_DHA         
_geom_hbond_publ_flag         
?   ?   ?   ?   ?   ?   ?   ?   ?   ?   ?
 
#=============================================================================
 
#=============================================================================
# Additional structures (last six sections and associated data_? identifiers) 
# may be added at this point.                                                 
#=============================================================================
 
# The following lines are used to test the character set of files sent by     
# network email or other means. They are not part of the CIF data set.        
# abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789              
# !@#$%^&*()_+{}:"~<>?|\-=[];'`,./ 

